Optimized brute-force algorithms for the bifurcation analysis of a spin-glass-like neural network model

Bifurcation theory is a powerful tool for studying how the dynamics of a neural network model depends on its underlying neurophysiological parameters. However, bifurcation theory has been developed mostly for smooth dynamical systems and for continuous-time non-smooth models, which prevents us from understanding the changes of dynamics in some widely used classes of artificial neural network models. This article is an attempt to fill this gap, through the introduction of algorithms that perform a semi-analytical bifurcation analysis of a spin-glass-like neural network model with binary firing rates and discrete-time evolution. Our approach is based on a numerical brute-force search of the stationary and oscillatory solutions of the spin-glass model, from which we derive analytical expressions of its bifurcation structure by means of the state-to-state transition probability matrix. The algorithms determine how the network parameters affect the degree of multistability, the emergence and the period of the neural oscillations, and the formation of symmetry-breaking in the neural populations. While this technique can be applied to networks with arbitrary (generally asymmetric) connectivity matrices, in particular we introduce a highly efficient algorithm for the bifurcation analysis of sparse networks. We also provide some examples of the obtained bifurcation diagrams and a Python implementation of the algorithms.

==> anc/Multistability_Diagram.py <==

######################################################################################################################################################################
#                                                                                                                                                                    #
#                                                                                                                                                                    #
#                                       THIS CODE PLOTS THE MULTISTABILITY DIAGRAM OF THE NETWORK AS A FUNCTION OF THE STIMULI                                       #
#                                                                                                                                                                    #
#                                                       Written by Diego Fasoli (E-mail: diego.fasoli@upf.edu)                                                       #
#                                                                                                                                                                    #
#                                          Laboratory of Neural Computation, Center for Neuroscience and Cognitive Systems                                           #
#                                                    @UniTn, Istituto Italiano di Tecnologia, 38068 Rovereto, Italy                                                  #
#                                                                                                                                                                    #
#                                                 Center for Brain and Cognition, Computational Neuroscience Group,                                                  #
#                                                         Universitat Pompeu Fabra, 08002 Barcelona, Spain                                                           #
#                                                                                                                                                                    #
#                                                                      TESTED WITH PYTHON 2.7                                                                        #
#                                                                                                                                                                    #
#                                                                                                                                                                    #
######################################################################################################################################################################



# DESCRIPTION: the multistability diagram shows how the stationary solutions of the neural network model of Eq. (1) (see the main text) depend on the external
# stimuli to the excitatory and the inhibitory population (I_E and I_I respectively). The multistability diagram is calculated according to Eq. (6), which describes
# the areas in the I_E-I_I plane where a given firing-rate state is stationary. These areas may overlap, generating areas with higher degree of multistability.
# The purpose of this code is to calculate all the possible degrees of multistability and their corresponding areas in the I_E-I_I plane, given an arbitrary
# (generally asymmetric) connectivity matrix J.
# To conclude, in the case of networks composed of homogeneous populations, the script determines also the areas of the multistability diagram where spontaneous
# symmetry-breaking eventually occurs.



import numpy as np
import networkx as nx
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.colors as colors
from collections import Counter
from Non_Efficient_Algorithm import stationary_states_non_efficient_method
from Sparse_Efficient_Algorithm import sparse_efficient_method



######################################################################################################################################################################
########################################################################                      ########################################################################
########################################################################  NETWORK PARAMETERS  ########################################################################
########################################################################                      ########################################################################
######################################################################################################################################################################



N_E = 4                     # Size of the excitatory
N_I = 4                     # and inhibitory populations.

J_EE_min = 80               # Range of the random synaptic weights from excitatory to excitatory neurons (E --> E). Choose J_EE_min = J_EE_max for deterministic
J_EE_max = 100              # E --> E synaptic weights.
J_EI_min = -50              # Range of the I --> E synaptic weights.
J_EI_max = -30
J_IE_min = 30               # Range of the E --> I synaptic weights.
J_IE_max = 50
J_II_min = -100             # Range of the I --> I synaptic weights. IMPORTANT: here we implemented the random connectivity matrix J described in SubSec. (2.5.2)
J_II_max = -80              # of the main text. However, any other connectivity matrix can be used as well.

p_EE = 0.4                  # 0 <= p_xy <= 1 represents the probability
p_EI = 0.6                  # that a neuron in population y
p_IE = 0.4                  # would be synaptically connected
p_II = 0.6                  # to a neuron in population x.

theta_E = 1                 # Firing threshold of the excitatory
theta_I = 1                 # and inhibitory populations.

I_E_min = -70               # Boundaries of
I_E_max = 82                # the multistability diagram
I_I_min = -78               # (i.e. min and max currents in the
I_I_max = 70                # parameters space).

Gamma_I_E = [3]             # Sets of neurons that receive the FREE currents I_E/I_I, i.e. the stimuli that represent the axes of the multistability diagram.
Gamma_I_I = [7]             # In this example, I_E and I_I are injected to the neurons with indexes 1 and 3, respectively. Generally, Gamma_I_E and Gamma_I_I are
                            # Python lists (e.g. Gamma_I_E = [0,1,6] and Gamma_I_I = [8,9] in a network with N_E = 8 and N_I = 2).
                            
I_E_fixed = np.zeros(N_E - len(Gamma_I_E), dtype=float)   # Currents injected to the remaining excitatory and inhibitory neurons. These currents are FIXED,
I_I_fixed = np.zeros(N_I - len(Gamma_I_I), dtype=float)   # therefore they should not be confused with the free currents I_E/I_I, see above. Generally, these
                                                          # currents may be set to non-zero values. Moreover, the code may be slightly rewritten in order
                                                          # to inject distinct fixed currents to each E/I neuron, if desired.


######################################################################################################################################################################
######################################################################                          ######################################################################
######################################################################      ERROR MESSAGES      ######################################################################
######################################################################                          ######################################################################
######################################################################################################################################################################



N = N_E + N_I               # Total size of the network.


error = 0


if not all(0 <= i < N_E for i in Gamma_I_E):

    print "ERROR: Gamma_I_E should contain only integers in the range [0, N_E-1].\n"
    error = 1


if not all(N_E <= i < N for i in Gamma_I_I):

    print "ERROR: Gamma_I_I should contain only integers in the range [N_E, N-1].\n"
    error = 1


if(len(Counter(str(i) for i in Gamma_I_E).values()) < len(Gamma_I_E) or len(Counter(str(i) for i in Gamma_I_I).values()) < len(Gamma_I_I)):

    print "ERROR: There are repeated indexes in the sets Gamma_I.\n"
    error = 1


if(not Gamma_I_E or not Gamma_I_I):

    print "ERROR: Gamma_I_E and/or Gamma_I_I are empty.\n\nI need at list one neuron in Gamma_I_E and one in Gamma_I_I in order to plot the I_E-I_I multistability diagram.\n"
    error = 1


if(error):

    raw_input("Press ENTER to exit.")
    quit()



######################################################################################################################################################################
########################################################################                      ########################################################################
########################################################################     COLORS LIST      ########################################################################
########################################################################                      ########################################################################
######################################################################################################################################################################



# IMPORTANT: colors_list is the list of colors to be used for plotting the multistability diagram. If colors_list does not contain enough user-defined colors,
# the algorithm will generate random colors for plotting the diagram.


colors_list = ['red', 'green', 'blue', 'cyan', 'yellow', 'magenta', 'orange', 'brown', 'violet', 'pink', '#808080']  # Hexadecimal colors may be used as well.


# The full list of named colors may be found at 'http://matplotlib.org/examples/color/named_colors.html'.


'''

# The list may be obtained also by running the following two-lines code:

for color_name, color_hex in colors.cnames.iteritems():
    print(color_name, color_hex)

'''



######################################################################################################################################################################
#################################################################                                    #################################################################
#################################################################   STRUCTURAL CONNECTIVITY MATRIX   #################################################################
#################################################################                                    #################################################################
######################################################################################################################################################################



# Here we implemented the random connectivity matrix J described in SubSec. (2.5.2) of the main text. However, any other connectivity matrix can be used as well.


J = np.zeros((N, N), dtype=float)


J[0:N_E,0:N_E] = np.multiply(np.random.randint(J_EE_min, J_EE_max+1, (N_E, N_E)), nx.to_numpy_matrix(nx.erdos_renyi_graph(N_E, p_EE, directed=True)))
J[0:N_E,N_E:N] = np.multiply(np.random.randint(J_EI_min, J_EI_max+1, (N_E, N_I)), np.random.binomial(1, p_EI, (N_E, N_I)))
J[N_E:N,0:N_E] = np.multiply(np.random.randint(J_IE_min, J_IE_max+1, (N_I, N_E)), np.random.binomial(1, p_IE, (N_I, N_E)))
J[N_E:N,N_E:N] = np.multiply(np.random.randint(J_II_min, J_II_max+1, (N_I, N_I)), nx.to_numpy_matrix(nx.erdos_renyi_graph(N_I, p_II, directed=True)))


M = (J != 0).sum(1)         # Vertex degrees.



######################################################################################################################################################################
########################################################################                      ########################################################################
########################################################################      FUNCTIONS       ########################################################################
########################################################################                      ########################################################################
######################################################################################################################################################################



def equations_are_symmetric():                           # Return whether the neural equations are symmetric for both the E/I populations.
    
    equations_are_symmetric = 0

    sum_EE = np.sum(J[0:N_E,0:N_E], axis = 1)
    sum_EI = np.sum(J[0:N_E,N_E:N], axis = 1)
    sum_IE = np.sum(J[N_E:N,0:N_E], axis = 1)
    sum_II = np.sum(J[N_E:N,N_E:N], axis = 1)
    M_E = M[0:N_E]
    M_I = M[N_E:N]

    if(np.size(np.unique(np.divide(sum_EE, M_E, out = np.zeros_like(sum_EE), where = M_E != 0))) == 1 and \
       np.size(np.unique(np.divide(sum_EI, M_E, out = np.zeros_like(sum_EI), where = M_E != 0))) == 1 and \
       np.size(np.unique(np.divide(sum_IE, M_I, out = np.zeros_like(sum_IE), where = M_I != 0))) == 1 and \
       np.size(np.unique(np.divide(sum_II, M_I, out = np.zeros_like(sum_II), where = M_I != 0))) == 1 and \
       np.size(Gamma_I_E) == N_E and np.size(Gamma_I_I) == N_I):

        equations_are_symmetric = 1

    return equations_are_symmetric



def create_array(x, y, z):                               # Create the arguments of the min and max functions according to Eq. (6) of the main text.

    indexes = x[np.where(y[x] == z)[0]]

    A = np.dot(J[indexes,:], y)
    B = M[indexes]
    theta = (x[0] < N_E)*theta_E + (x[0] >= N_E)*theta_I
    
    my_array = theta - np.divide(A, B, out = np.zeros_like(A), where = B != 0)

    return my_array



def sign(x):                                             # sign function. sign(x) = 1 if x >= 0, and -1 otherwise.
    return 1*(x >= 0) - 1*(x < 0)



def P(x, y, z):                                          # Return the conditional probability of the network, according to Eq. (3) of the main text.
    
    A = np.dot(J[x,:], y)
    B = M[x]
    theta = (x[0] < N_E)*theta_E + (x[0] >= N_E)*theta_I
    
    return np.prod(0.5*(1 + ((-1)**y[x])*sign(theta - np.divide(A, B, out = np.zeros_like(A), where = B != 0) - z)))



def duplicates(my_list, item):                           # Return the indexes of duplicate items in my_list.
    return [i for i, x in enumerate(my_list) if x == item]



def rgb_color(my_color):                                 # Convert the named/hexadecimal colors in colors_list into their corresponding RGB colors.

    col = my_color

    if(my_color[0] != '#'):
        col = colors.cnames[my_color]

    return colors.hex2color(col)



def intersection(rect_0, rect_1):                        # Determine whether two rectangles overlap by checking if the intersection area is positive.
       
    intersection_area = max(0, min(rect_0[2], rect_1[2]) - max(rect_0[0], rect_1[0]))*max(0, min(rect_0[3], rect_1[3]) - max(rect_0[1], rect_1[1]))

    return intersection_area



def plot(my_dictionary, my_edgecolor, my_hatch):         # Plot the rectangles of the multistability diagram.

    for i in my_dictionary.keys():

        j = my_dictionary[i][0]
        
        while(j > len(colors_list) - 1):                 # If the user has not defined enough colors in colors_list, then add some random colors.
            while(True):                                 # The code makes an attempt to find distinct random colors.

                random_color = tuple(np.random.random_integers(0, 255, 3)/255.)

                if(np.prod([(random_color != colors_list[k]) for k in range(0, len(colors_list))]) and random_color != (0, 0, 0)):

                    colors_list.append(random_color)
                    break
        
        my_hatch_ = None

        if(my_hatch != None):

            global legend_sym_break_E, legend_sym_break_I, legend_sym_break_EI

            if(my_dictionary[i][1] == True and my_dictionary[i][2] == False):
                my_hatch_ = '\\'
                legend_sym_break_E = 1

            if(my_dictionary[i][1] == False and my_dictionary[i][2] == True):
                my_hatch_ = '/'
                legend_sym_break_I = 1

            if(my_dictionary[i][1] == True and my_dictionary[i][2] == True):
                my_hatch_ = 'x'
                legend_sym_break_EI = 1

        ax.add_patch(patches.Rectangle(
                (i[0], i[1]),
                 i[2] - i[0],
                 i[3] - i[1],
                 alpha = 1.0,
                 facecolor = colors_list[j],
                 edgecolor = my_edgecolor,
                 hatch = my_hatch_
        )
        )



def plot_overlapping_areas(my_edgecolor, my_hatch):      # Plot the overlapping areas of the rectangles with a new color, depending on their degrees of multistability.

    for i in cliques_list:

        new_dict= {}
        rect_0 = rect_dict.keys()[i[0]]
        counter = rect_dict[rect_0][0]
        sym_E = rect_dict[rect_0][1]
        sym_I = rect_dict[rect_0][2]

        for j in range(1, len(i)):

            rect_1 = rect_dict.keys()[i[j]]
            counter += rect_dict[rect_1][0]
            sym_E += rect_dict[rect_1][1]
            sym_I += rect_dict[rect_1][2]
            rect_0 = (max(rect_0[0], rect_1[0]), max(rect_0[1], rect_1[1]), min(rect_0[2], rect_1[2]), min(rect_0[3], rect_1[3]))

        new_dict[rect_0] = (counter, (sym_E > 0), (sym_I > 0))
        plot(new_dict, my_edgecolor, my_hatch)           # Plot the rectangles sequentially in order to assure that the overlapping areas are plotted on
                                                         # the lower-degree rectangles.


def binary_to_decimal(x):                                # Return the decimal representation of the binary number x.
    return sum(int(x[i])*(2**(N-i-1)) for i in range(N))




######################################################################################################################################################################
#######################################################                                                       ########################################################
#######################################################      GENERATE THE CANDIDATE STATIONARY SOLUTIONS      ########################################################
#######################################################                                                       ########################################################
######################################################################################################################################################################



# NON-OPTIMIZED METHOD (see SubSec. (2.3.1) of the main text). Erase the hashtag symbol below in order to use this method.

# stationary_states_to_test = stationary_states_non_efficient_method(N)


# OPTIMIZED METHOD FOR SPARSE NETWORKS (see SubSec. (2.4.1) of the main text). The last argument of the function is T_max, namely the maximum period of the
# oscillations detected by the algorithm. T_max = 1 corresponds to period-1 oscillations, namely to stationary solutions. Please never change this parameter.

stationary_states_to_test = sparse_efficient_method(N_E, N_I, theta_E, theta_I, Gamma_I_E, Gamma_I_I, J, I_E_fixed, I_I_fixed, 1)



######################################################################################################################################################################
##############################################################                                          ##############################################################
##############################################################     PLOT THE MULTISTABILITY DIAGRAM      ##############################################################
##############################################################                                          ##############################################################
######################################################################################################################################################################



# STEP 1: plot the rectangles of the multistability diagram without edges, since they give rise to spurious colors. This problem is caused by the color interpolation
# performed by matplotlib when drawing the canvas.



rect_list = []
stationary_states = np.empty((0, N), dtype=int)


fig = plt.figure(facecolor='black')
ax = fig.add_subplot(111, aspect='equal')
ax.axis([I_E_min, I_E_max, I_I_min, I_I_max])
ax.axis('off')


legend_sym_break_E = 0
legend_sym_break_I = 0
legend_sym_break_EI = 0


symmetry_breaking_E_list = []
symmetry_breaking_I_list = []


equations_are_symmetric = equations_are_symmetric()


for i in stationary_states_to_test:           # Create the list of rectangles to be plotted in the I_E-I_I plane, by checking if the candidate stationary solutions
                                              # are actual stationary states.
    if(isinstance(i, list)):

        i = i[0]

    else:

        i = np.array(i)

    x_min = I_E_min
    x_max = I_E_max
    y_min = I_I_min
    y_max = I_I_max
    
    a = create_array(np.asarray(Gamma_I_E), i, 1)
    b = create_array(np.asarray(Gamma_I_E), i, 0)
    c = create_array(np.asarray(Gamma_I_I), i, 1)
    d = create_array(np.asarray(Gamma_I_I), i, 0)

    if(np.size(a) > 0):

        x_min = np.amax(a)

    if(np.size(b) > 0):

        x_max = np.amin(b)
        
    if(np.size(c) > 0):

        y_min = np.amax(c)

    if(np.size(d) > 0):

        y_max = np.amin(d)
                            
    if(x_min < x_max and y_min < y_max):      # (x_min, x_max, y_min, y_max) are the rectangle coordinates.
                                              # If x_min >= x_max or y_min >= y_max the corresponding stationary state is not allowed.
        indexes_E = list(set(range(0, N_E)) - set(Gamma_I_E))

        if(len(indexes_E) == 0 or (len(indexes_E) > 0 and P(indexes_E, i, I_E_fixed) == 1)):

            indexes_I = list(set(range(N_E, N)) - set(Gamma_I_I))

            if(len(indexes_I) == 0 or (len(indexes_I) > 0 and P(indexes_I, i, I_I_fixed) == 1)):

                rect_list.append((x_min, y_min, x_max, y_max))
                stationary_states = np.append(stationary_states, np.reshape(i, (1, N)), axis = 0)
                
                sym_break_E = 0
                sym_break_I = 0

                if(equations_are_symmetric and N_E > 1 and 0 < np.sum(i[0:N_E]) < N_E):
                    sym_break_E = 1

                if(equations_are_symmetric and N_I > 1 and 0 < np.sum(i[N_E:N]) < N_I):
                    sym_break_I = 1

                symmetry_breaking_E_list.append(sym_break_E)
                symmetry_breaking_I_list.append(sym_break_I)
        
            
S = set(rect_list)
L = [[(sum([symmetry_breaking_E_list[rect_list.index(j)] for j in rect_list if j == i]) > 0), (sum([symmetry_breaking_I_list[rect_list.index(j)] for j in rect_list if j == i]) > 0)] for i in S]
rect_dict = dict((tup, (rect_list.count(tup), L[list(S).index(tup)][0], L[list(S).index(tup)][1])) for tup in S)  # rect_list.count(tup) represents the degree of multistability of the area delimited by the rectangle, which determines its color.


colors_list = [rgb_color(colors_list[h]) for h in range(0, len(colors_list))]
colors_list.insert(0, (1, 1, 1))              # (1, 1, 1) = 'white'. This is the color that represents the areas without stable states (namely with degree = 0).
plot({(I_E_min, I_I_min, I_E_max, I_I_max): (0, 0, 0)}, 'none', None)
plot(rect_dict, 'none', None)                 # Plot the rectangles in rect_list, which will appear in the background of the multistability diagram.


n_rect = len(rect_dict)
A = np.zeros((n_rect, n_rect), dtype=float)
w = rect_dict.keys()


for i in w:                                   # If the mth and nth rectangles overlap, then A[m,n] = 1, otherwise A[m,n] = 0.
    for j in w:                               # This allows us to reinterpret the rectangles and their intersections as the nodes and edges of a directed graph
        if(i != j):                           # respectively, which proves very convenient for assigning the color to each rectangle.

            A[w.index(i),w.index(j)] = (intersection(i, j) > 0)


G = nx.from_numpy_matrix(A)


cliques_list = [s for s in nx.enumerate_all_cliques(G) if len(s) > 1]    # Find all the fully-connected subgraphs (i.e. the cliques) of G. For example, the presence
                                                                         # of a 3x3 clique means that there are three rectangles that overlap with
                                                                         # a common intersection area.
plot_overlapping_areas('none', None)



# STEP 2: find all the visible colors in the diagram.



fig.canvas.draw()
rgb_data = np.fromstring(fig.canvas.tostring_rgb(), dtype=np.uint8, sep='')
rgb_data = rgb_data.reshape((int(len(rgb_data)/3), 3))/255.
rgb_data = [tuple(i) for i in np.vstack({tuple(row) for row in rgb_data})]
rgb_data.remove((0, 0, 0))


degrees_list = sorted([colors_list.index(a) for a in rgb_data])



# STEP 3: "erase" the figure and plot it again with the rectangle's edges, the axes, the legend, and the areas where symmetry-breaking occurred.



plt.close()


font = {'size'   : 22}
plt.rc('font', **font)
fig_0 = plt.figure(figsize=(14, 10))
ax = fig_0.add_subplot(111, aspect='equal')
plot(rect_dict, 'black', 'Plot With Hatch')
plot_overlapping_areas('black', 'Plot With Hatch')
plt.xlabel(r'$I_{E}$', fontsize=35)
plt.ylabel(r'$I_{I}$', fontsize=35)
plt.xlim(xmax = I_E_max, xmin = I_E_min)
plt.ylim(ymax = I_I_max, ymin = I_I_min)


legend_list_0 = []

for i in list(degrees_list):

    legend_list_0.append(patches.Patch(facecolor = colors_list[i], label = str(i), edgecolor = 'black'))

legend_0 = plt.legend(handles = legend_list_0, loc = 'center left', bbox_to_anchor = (1, 0.5), prop = {'size':15}, ncol = 2)


legend_list_1 = []

if(legend_sym_break_E):
    legend_list_1.append(patches.Patch(facecolor = 'white', label = 'Broken symmetry in the excitatory population', edgecolor = 'black', hatch = '\\\\'))

if(legend_sym_break_I):
    legend_list_1.append(patches.Patch(facecolor = 'white', label = 'Broken symmetry in the inhibitory population', edgecolor = 'black', hatch = '//'))

if(legend_sym_break_EI):
    legend_list_1.append(patches.Patch(facecolor = 'white', label = 'Broken symmetry in both the populations', edgecolor = 'black', hatch = 'xx'))
    
if(legend_sym_break_E or legend_sym_break_I or legend_sym_break_EI):
    plt.legend(handles = legend_list_1, loc = 'upper center', bbox_to_anchor = (0.5, 1.12), prop = {'size':12})
    plt.gca().add_artist(legend_0)



######################################################################################################################################################################
#############################################################                                             ############################################################
#############################################################     PRINT THE PROPERTIES OF THE DIAGRAM     ############################################################
#############################################################                                             ############################################################
######################################################################################################################################################################



if(np.shape(stationary_states)[0]):


    E_states = np.vstack(set(tuple(row) for row in stationary_states[:,0:N_E]))
    I_states = np.vstack(set(tuple(row) for row in stationary_states[:,N_E:N]))


    print 'Total number of stationary states = ' + str(np.shape(stationary_states)[0])
    print 'Number of excitatory states = ' + str(np.shape(E_states)[0])      # This is the number of distinct stationary states of the excitatory
    print 'Number of inhibitory states = ' + str(np.shape(I_states)[0])      # and of the inhibitory population.
    print 'Number of degrees of multistability = ' + str(len(degrees_list))
    print 'Maximum degree of multistability = ' + str(max(degrees_list))


    print '\n------------------------------------------------'
    print '\nStationary States Found, Binary (and Decimal) Representation:\n'


    decimal_representation = []


    for i in stationary_states:

        decimal_representation.append(binary_to_decimal(i))


    for i in stationary_states[np.array(decimal_representation).argsort()]:

        print ''.join(str(int(j)) for j in i) + ' (' + str(binary_to_decimal(i)) + ')'


else:

    print 'No Stationary States Found'



######################################################################################################################################################################
############################################################                                              ############################################################
############################################################       PLOT THE STRUCTURAL CONNECTIVITY       ############################################################
############################################################                                              ############################################################
######################################################################################################################################################################



fig_1 = plt.figure(figsize=(14, 10))
plt.imshow(J, interpolation = 'nearest')
plt.colorbar()
plt.title('Structural Connectivity Matrix (' + r'$N_E$' + ' = ' + str(N_E) + ', ' + r'$N_I$' + ' = ' + str(N_I) + ')', fontsize = 20)
plt.figtext(0.2, 0.03, 'Excitatory Population: 0 - ' + str(N_E-1), fontsize = 17)
plt.figtext(0.48, 0.03, 'Inhibitory Population: ' + str(N_E) + ' - ' + str(N-1), fontsize = 17)


plt.show()


==> anc/Non_Efficient_Algorithm.py <==

######################################################################################################################################################################
#                                                                                                                                                                    #
#                                                                                                                                                                    #
#                                   NON-EFFICIENT ALGORITHMS FOR THE GENERATION OF CANDIDATE STATIONARY AND OSCILLATORY SOLUTIONS                                    #
#                                                                                                                                                                    #
#                                                       Written by Diego Fasoli (E-mail: diego.fasoli@upf.edu)                                                       #
#                                                                                                                                                                    #
#                                          Laboratory of Neural Computation, Center for Neuroscience and Cognitive Systems                                           #
#                                                    @UniTn, Istituto Italiano di Tecnologia, 38068 Rovereto, Italy                                                  #
#                                                                                                                                                                    #
#                                                 Center for Brain and Cognition, Computational Neuroscience Group,                                                  #
#                                                         Universitat Pompeu Fabra, 08002 Barcelona, Spain                                                           #
#                                                                                                                                                                    #
#                                                                      TESTED WITH PYTHON 2.7                                                                        #
#                                                                                                                                                                    #
#                                                                                                                                                                    #
######################################################################################################################################################################



import numpy as np
import itertools as it



def stationary_states_non_efficient_method(N):         # Generate all the possible stationary states of length N, from 00...0 to 11...1, according to
                                                       # the method described in SubSec. (2.3.1) of the main text.
    return it.product((0, 1), repeat=N)



def Heaviside(V, theta):                               # Heaviside activation function. H(x) = 1 for x > 0, while H(x) = 0 otherwise.
    return 1*(V - theta > 0)



def isCircular(list_1, list_2):                        # Return whether the states list_1 and list_2 are circularly identical.
    
    if len(list_1) != len(list_2):
        return False

    str1 = ' '.join(map(str, list_1))
    str2 = ' '.join(map(str, list_2))
    
    if len(str1) != len(str2):
        return False

    return str1 in str2 + ' ' + str2



def oscillations_non_efficient_method(N_E, N_I, theta_E, theta_I, Gamma_I_E, Gamma_I_I, J, I_E_fixed, I_I_fixed, I_E_min, I_E_max, I_I_min, I_I_max, delta_I_E, delta_I_I):

    N = N_E + N_I                                      # Generate the candidate oscillatory solutions, according to the method explained in SubSec. (2.3.2).
    M = (J != 0).sum(1)


    n_I_E = int(float(I_E_max - I_E_min)/float(delta_I_E))
    n_I_I = int(float(I_I_max - I_I_min)/float(delta_I_I))


    theta = np.concatenate((theta_E*np.ones(N_E, dtype=float), theta_I*np.ones(N_I, dtype=float)))


    potential = np.zeros(N, dtype = float)
    oscillations_list = []


    for a in range(0, n_I_E):                          # Solve Eq. (1) of the main text
        for b in range(0, n_I_I):                      # for all the combinations (I_E, I_I) on a grid ...

            I = np.concatenate(((I_E_min + a*delta_I_E)*np.ones(N_E, dtype=float), (I_I_min + b*delta_I_I)*np.ones(N_I, dtype=float)))
            I[list(set(range(0, N_E)) - set(Gamma_I_E))] = I_E_fixed
            I[list(set(range(N_E, N)) - set(Gamma_I_I))] = I_I_fixed

            for s in it.product((0, 1), repeat=N):     # ... and for all the 2^N initial conditions of the firing rates.

                counter = 0
                nu_prime = list(s)
                states = []
                states.append(nu_prime)

                while(True):

                    potential = np.divide(np.dot(J, nu_prime), M, out = np.zeros_like(np.dot(J, nu_prime)), where = M != 0) + I
                    nu = list(Heaviside(potential, theta))

                    if(nu == nu_prime):                # Do not keep the stationary states (we are interested in oscillations only).

                        counter = 0
                        break

                    if(nu in states):

                        my_index = states.index(nu)                    
                        append = 1

                        for i in oscillations_list:
                            if(isCircular(states[my_index:], i)):     # Remove duplicate (i.e. circularly identical) oscillations.

                                append = 0
                                break
                            
                        if(append):
                            
                            oscillations_list.append(states[my_index:])
                           
                        break

                    counter += 1
                    nu_prime = list(nu)
                    states.append(nu_prime)

    return oscillations_list


==> anc/Oscillation_Diagram.py <==

######################################################################################################################################################################
#                                                                                                                                                                    #
#                                                                                                                                                                    #
#                                         THIS CODE PLOTS THE OSCILLATION DIAGRAM OF THE NETWORK AS A FUNCTION OF THE STIMULI                                        #
#                                                                                                                                                                    #
#                                                       Written by Diego Fasoli (E-mail: diego.fasoli@upf.edu)                                                       #
#                                                                                                                                                                    #
#                                          Laboratory of Neural Computation, Center for Neuroscience and Cognitive Systems                                           #
#                                                    @UniTn, Istituto Italiano di Tecnologia, 38068 Rovereto, Italy                                                  #
#                                                                                                                                                                    #
#                                                 Center for Brain and Cognition, Computational Neuroscience Group,                                                  #
#                                                         Universitat Pompeu Fabra, 08002 Barcelona, Spain                                                           #
#                                                                                                                                                                    #
#                                                                      TESTED WITH PYTHON 2.7                                                                        #
#                                                                                                                                                                    #
#                                                                                                                                                                    #
######################################################################################################################################################################



# DESCRIPTION: the oscillation diagram shows how the oscillatory solutions of the neural network model of Eq. (1) (see the main text) depend on the external stimuli
# to the excitatory and the inhibitory population (I_E and I_I respectively). The oscillation diagram is calculated according to Eq. (7), which describes the areas
# in the I_E-I_I plane where a given oscillation occurs. The purpose of this script is to determine all the actual oscillations and their corresponding areas in the
# I_E-I_I plane, given an arbitrary (generally asymmetric) connectivity matrix J.
# To conclude, in the case of networks composed of homogeneous populations, the script determines also the areas of the oscillation diagram where spontaneous
# symmetry-breaking eventually occurs.



import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
import matplotlib.colors as colors
import networkx as nx
from collections import Counter
from Non_Efficient_Algorithm import oscillations_non_efficient_method
from Sparse_Efficient_Algorithm import sparse_efficient_method



######################################################################################################################################################################
########################################################################                      ########################################################################
########################################################################  NETWORK PARAMETERS  ########################################################################
########################################################################                      ########################################################################
######################################################################################################################################################################



N_E = 4                     # Size of the excitatory
N_I = 4                     # and inhibitory populations.

J_EE_min = 80               # Range of the random synaptic weights from excitatory to excitatory neurons (E --> E). Choose J_EE_min = J_EE_max for deterministic
J_EE_max = 100              # E --> E synaptic weights.
J_EI_min = -50              # Range of the I --> E synaptic weights.
J_EI_max = -30
J_IE_min = 30               # Range of the E --> I synaptic weights.
J_IE_max = 50
J_II_min = -100             # Range of the I --> I synaptic weights. IMPORTANT: here we implemented the random connectivity matrix J described in SubSec. (2.5.2)
J_II_max = -80              # of the main text. However, any other connectivity matrix can be used as well.

p_EE = 0.4                  # 0 <= p_xy <= 1 represents the probability
p_EI = 0.6                  # that a neuron in population y
p_IE = 0.4                  # would be synaptically connected
p_II = 0.6                  # to a neuron in population x.

theta_E = 1                 # Firing threshold of the excitatory
theta_I = 1                 # and inhibitory populations.

I_E_min = -70               # Boundaries of
I_E_max = 82                # the oscillation diagram
I_I_min = -78               # (i.e. min and max currents in the
I_I_max = 70                # parameters space).

Gamma_I_E = [3]             # Sets of neurons that receive the FREE currents I_E/I_I, i.e. the stimuli that represent the axes of the oscillation diagram.
Gamma_I_I = [7]             # In this example, I_E and I_I are injected to the neurons with indexes 1 and 3, respectively. Generally, Gamma_I_E and Gamma_I_I are
                            # Python lists (e.g. Gamma_I_E = [0,1,6] and Gamma_I_I = [8,9] in a network with N_E = 8 and N_I = 2).
                            
I_E_fixed = np.zeros(N_E - len(Gamma_I_E), dtype=float)   # Currents injected to the remaining excitatory and inhibitory neurons. These currents are FIXED,
I_I_fixed = np.zeros(N_I - len(Gamma_I_I), dtype=float)   # therefore they should not be confused with the free currents I_E/I_I, see above. Generally, these
                                                          # currents may be set to non-zero values. Moreover, the code may be slightly rewritten in order
                                                          # to inject distinct fixed currents to each E/I neuron, if desired.


######################################################################################################################################################################
######################################################################                          ######################################################################
######################################################################      ERROR MESSAGES      ######################################################################
######################################################################                          ######################################################################
######################################################################################################################################################################



N = N_E + N_I               # Total size of the network.


error = 0


if not all(0 <= i < N_E for i in Gamma_I_E):

    print "ERROR: Gamma_I_E should contain only integers in the range [0, N_E-1].\n"
    error = 1


if not all(N_E <= i < N for i in Gamma_I_I):

    print "ERROR: Gamma_I_I should contain only integers in the range [N_E, N-1].\n"
    error = 1


if(len(Counter(str(i) for i in Gamma_I_E).values()) < len(Gamma_I_E) or len(Counter(str(i) for i in Gamma_I_I).values()) < len(Gamma_I_I)):

    print "ERROR: There are repeated indexes in the sets Gamma_I.\n"
    error = 1


if(not Gamma_I_E or not Gamma_I_I):

    print "ERROR: Gamma_I_E and/or Gamma_I_I are empty.\n\nI need at list one neuron in Gamma_I_E and one in Gamma_I_I in order to plot the I_E-I_I oscillation diagram.\n"
    error = 1


if(error):

    raw_input("Press ENTER to exit.")
    quit()



######################################################################################################################################################################
########################################################################                      ########################################################################
########################################################################     COLORS LIST      ########################################################################
########################################################################                      ########################################################################
######################################################################################################################################################################



# IMPORTANT: colors_list is the list of colors to be used for plotting the oscillation diagram. If colors_list does not contain enough user-defined colors,
# the algorithm will generate random colors for plotting the diagram.


colors_list = ['red', 'green', 'blue', 'cyan', 'yellow', 'magenta', 'orange', 'brown', 'violet', 'pink', '#808080']  # Hexadecimal colors may be used as well.


# The full list of named colors may be found at 'http://matplotlib.org/examples/color/named_colors.html'.


'''

# The list may be obtained also by running the following two-lines code:

for color_name, color_hex in colors.cnames.iteritems():
    print(color_name, color_hex)

'''



######################################################################################################################################################################
#################################################################                                    #################################################################
#################################################################   STRUCTURAL CONNECTIVITY MATRIX   #################################################################
#################################################################                                    #################################################################
######################################################################################################################################################################



# Here we implemented the random connectivity matrix J described in SubSec. (2.5.2) of the main text. However, any other connectivity matrix can be used as well.


J = np.zeros((N, N), dtype=float)


J[0:N_E,0:N_E] = np.multiply(np.random.randint(J_EE_min, J_EE_max+1, (N_E, N_E)), nx.to_numpy_matrix(nx.erdos_renyi_graph(N_E, p_EE, directed=True)))
J[0:N_E,N_E:N] = np.multiply(np.random.randint(J_EI_min, J_EI_max+1, (N_E, N_I)), np.random.binomial(1, p_EI, (N_E, N_I)))
J[N_E:N,0:N_E] = np.multiply(np.random.randint(J_IE_min, J_IE_max+1, (N_I, N_E)), np.random.binomial(1, p_IE, (N_I, N_E)))
J[N_E:N,N_E:N] = np.multiply(np.random.randint(J_II_min, J_II_max+1, (N_I, N_I)), nx.to_numpy_matrix(nx.erdos_renyi_graph(N_I, p_II, directed=True)))


M = (J != 0).sum(1)         # Vertex degrees.



######################################################################################################################################################################
########################################################################                      ########################################################################
########################################################################      FUNCTIONS       ########################################################################
########################################################################                      ########################################################################
######################################################################################################################################################################



def equations_are_symmetric():                           # Return whether the neural equations are symmetric for both the E/I populations.
    
    equations_are_symmetric = 0

    sum_EE = np.sum(J[0:N_E,0:N_E], axis = 1)
    sum_EI = np.sum(J[0:N_E,N_E:N], axis = 1)
    sum_IE = np.sum(J[N_E:N,0:N_E], axis = 1)
    sum_II = np.sum(J[N_E:N,N_E:N], axis = 1)
    M_E = M[0:N_E]
    M_I = M[N_E:N]

    if(np.size(np.unique(np.divide(sum_EE, M_E, out = np.zeros_like(sum_EE), where = M_E != 0))) == 1 and \
       np.size(np.unique(np.divide(sum_EI, M_E, out = np.zeros_like(sum_EI), where = M_E != 0))) == 1 and \
       np.size(np.unique(np.divide(sum_IE, M_I, out = np.zeros_like(sum_IE), where = M_I != 0))) == 1 and \
       np.size(np.unique(np.divide(sum_II, M_I, out = np.zeros_like(sum_II), where = M_I != 0))) == 1 and \
       np.size(Gamma_I_E) == N_E and np.size(Gamma_I_I) == N_I):

        equations_are_symmetric = 1

    return equations_are_symmetric



def create_array(w, x, y, z):                             # Create the arguments of the min and max functions according to Eq. (7) of the main text.

    indexes = w[np.where(y[w] == z)[0]]

    A = np.dot(J[indexes,:], x)
    B = M[indexes]
    theta = (w[0] < N_E)*theta_E + (w[0] >= N_E)*theta_I
    
    my_array = theta - np.divide(A, B, out = np.zeros_like(A), where = B != 0)

    return my_array



def duplicates(my_list, item):                           # Return the indexes of duplicate items in my_list.
    return [i for i, x in enumerate(my_list) if x == item]



def rgb_color(my_color):                                 # Convert the named/hexadecimal colors in colors_list into their corresponding RGB colors.

    col = my_color

    if(my_color[0] != '#'):
        col = colors.cnames[my_color]

    return colors.hex2color(col)



def intersection(rect_0, rect_1):                        # Determine whether two rectangles overlap by checking if the intersection area is positive.
    
    intersection_area = max(0, min(rect_0[2], rect_1[2]) - max(rect_0[0], rect_1[0]))*max(0, min(rect_0[3], rect_1[3]) - max(rect_0[1], rect_1[1]))

    return intersection_area



def plot(my_dictionary, my_edgecolor, my_hatch):         # Plot the rectangles of the oscillation diagram.

    global colors_counter

    for i in my_dictionary.keys():

        while(colors_counter > len(colors_list) - 1):    # If the user has not defined enough colors in colors_list, then add some random colors.
            while(True):                                 # The code makes an attempt to find distinct random colors.

                random_color = tuple(np.random.random_integers(0, 255, 3)/255.)

                if(np.prod([(random_color != colors_list[k]) for k in range(0, len(colors_list))]) and random_color != (0, 0, 0)):

                    colors_list.append(random_color)
                    break
        
        my_hatch_ = None
        j = my_dictionary[i][0]
        k = tuple([(x, j.count(x)) for x in set(j)])

        if(not(k in colors_dict.keys())):

            colors_dict[k] = colors_list[colors_counter]
            colors_counter += 1

        if(my_hatch != None):

            global legend_sym_break_E, legend_sym_break_I, legend_sym_break_EI

            if(my_dictionary[i][1] == True and my_dictionary[i][2] == False):
                my_hatch_ = '\\'
                legend_sym_break_E = 1

            if(my_dictionary[i][1] == False and my_dictionary[i][2] == True):
                my_hatch_ = '/'
                legend_sym_break_I = 1

            if(my_dictionary[i][1] == True and my_dictionary[i][2] == True):
                my_hatch_ = 'x'
                legend_sym_break_EI = 1

        ax.add_patch(patches.Rectangle(
                (i[0], i[1]),
                 i[2] - i[0],
                 i[3] - i[1],
                 alpha = 1.0,
                 facecolor = colors_dict[k],
                 edgecolor = my_edgecolor,
                 hatch = my_hatch_
        )
        )



def plot_overlapping_areas(my_edgecolor, my_hatch):      # Plot the overlapping areas of the rectangles with a new color, depending on the number
                                                         # of oscillatory solutions and on their period.
    for i in cliques_list:

        new_dict= {}
        rect_0 = rect_dict.keys()[i[0]]
        oscillation_periods = rect_dict[rect_0][0]
        sym_E = rect_dict[rect_0][1]
        sym_I = rect_dict[rect_0][2]

        for j in range(1, len(i)):

            rect_1 = rect_dict.keys()[i[j]]
            oscillation_periods += rect_dict[rect_1][0]
            sym_E += rect_dict[rect_1][1]
            sym_I += rect_dict[rect_1][2]
            rect_0 = (max(rect_0[0], rect_1[0]), max(rect_0[1], rect_1[1]), min(rect_0[2], rect_1[2]), min(rect_0[3], rect_1[3]))

        new_dict[rect_0] = (oscillation_periods, (sym_E > 0), (sym_I > 0))
        plot(new_dict, my_edgecolor, my_hatch)



def binary_to_decimal(x):                                # Return the decimal representation of the binary number x.
    return sum(int(x[i])*(2**(N-i-1)) for i in range(N))



######################################################################################################################################################################
###########################################################                                               ############################################################
###########################################################      GENERATE THE CANDIDATE OSCILLATIONS      ############################################################
###########################################################                                               ############################################################
######################################################################################################################################################################



# NON-OPTIMIZED METHOD (see SubSec. (2.3.2) of the main text). The last two arguments of the function are the resolution parameters delta_I_E, delta_I_I.
# These represent the resolution with which the script detects the oscillatory solutions in the I_E-I_I plane of the oscillation diagram. In other words, the code
# generates a grid of points in the parameters space, separated by delta_I_E and delta_I_I along the I_E and I_I axes, respectively. Choose small delta_Is for
# high-precision calculations. Erase the hashtag symbol below in order to use this method.

# oscillations_to_test = oscillations_non_efficient_method(N_E, N_I, theta_E, theta_I, Gamma_I_E, Gamma_I_I, J, I_E_fixed, I_I_fixed, I_E_min, I_E_max, I_I_min, I_I_max, 2, 2)


# OPTIMIZED METHOD FOR SPARSE NETWORKS (see SubSec. (2.4.2) of the main text). The last argument of the function is T_max, namely the maximum period of the
# oscillations detected by the algorithm.

oscillations_to_test = sparse_efficient_method(N_E, N_I, theta_E, theta_I, Gamma_I_E, Gamma_I_I, J, I_E_fixed, I_I_fixed, 3)



######################################################################################################################################################################
###############################################################                                        ###############################################################
###############################################################      PLOT THE OSCILLATION DIAGRAM      ###############################################################
###############################################################                                        ###############################################################
######################################################################################################################################################################



# STEP 1: plot the rectangles of the oscillation diagram without edges, since they give rise to spurious colors. This problem is caused by the color interpolation
# performed by matplotlib when drawing the canvas.



oscillations = []
rect_list = []
period_list = []


fig = plt.figure(facecolor='black')
ax = fig.add_subplot(111, aspect='equal')
ax.axis([I_E_min, I_E_max, I_I_min, I_I_max])
ax.axis('off')


legend_sym_break_E = 0
legend_sym_break_I = 0
legend_sym_break_EI = 0


symmetry_breaking_E_list = []
symmetry_breaking_I_list = []


equations_are_symmetric = equations_are_symmetric()


colors_dict = {}


for i in range(len(oscillations_to_test)):        # Create the list of rectangles to be plotted in the I_E-I_I plane, by checking if the candidate oscillations are
                                                  # actual oscillatory solutions.
    x_min_list = []
    x_max_list = []
    y_min_list = []
    y_max_list = []

    my_oscillation = oscillations_to_test[i]
    my_oscillation_shifted = my_oscillation[1:] + my_oscillation[:1]

    for j in range(len(my_oscillation)):

        nu_prime = np.asarray(my_oscillation[j])
        nu = np.asarray(my_oscillation_shifted[j])

        x_min = I_E_min
        x_max = I_E_max
        y_min = I_I_min
        y_max = I_I_max

        a = create_array(np.asarray(Gamma_I_E), nu_prime, nu, 1)
        b = create_array(np.asarray(Gamma_I_E), nu_prime, nu, 0)
        c = create_array(np.asarray(Gamma_I_I), nu_prime, nu, 1)
        d = create_array(np.asarray(Gamma_I_I), nu_prime, nu, 0)

        if(np.size(a) > 0):

            x_min = np.amax(a)

        if(np.size(b) > 0):

            x_max = np.amin(b)
            
        if(np.size(c) > 0):

            y_min = np.amax(c)

        if(np.size(d) > 0):

            y_max = np.amin(d)

        x_min_list.append(x_min)
        x_max_list.append(x_max)
        y_min_list.append(y_min)
        y_max_list.append(y_max)

    x_min_final = max(x_min_list)
    x_max_final = min(x_max_list)
    y_min_final = max(y_min_list)
    y_max_final = min(y_max_list)
        
                            
    if(x_min_final < x_max_final and y_min_final < y_max_final):      # (x_min_final, x_max_final, y_min_final, y_max_final) are the rectangle coordinates.
                                                                      # If x_min_final >= x_max_final or y_min_final >= y_max_final the corresponding oscillation
        oscillations.append(my_oscillation)                           # is not allowed.
        rect_list.append((x_min_final, y_min_final, x_max_final, y_max_final))
        period_list.append(len(my_oscillation))

        sym_break_E = 0
        sym_break_I = 0

        if(equations_are_symmetric and N_E > 1 and not(any(np.equal(np.mod(np.sum(np.array(my_oscillation)[:,0:N_E], 1)/float(N_E), 1), 0)))):
            sym_break_E = 1

        if(equations_are_symmetric and N_I > 1 and not(any(np.equal(np.mod(np.sum(np.array(my_oscillation)[:,N_E:N], 1)/float(N_I), 1), 0)))):
            sym_break_I = 1

        symmetry_breaking_E_list.append(sym_break_E)
        symmetry_breaking_I_list.append(sym_break_I)
        
            
S = set(rect_list)
L = [[(sum([symmetry_breaking_E_list[rect_list.index(j)] for j in rect_list if j == i]) > 0), (sum([symmetry_breaking_I_list[rect_list.index(j)] for j in rect_list if j == i]) > 0)] for i in S]
rect_dict = dict((tup, (tuple([period_list[x] for x in duplicates(rect_list, tup)]), L[list(S).index(tup)][0], L[list(S).index(tup)][1])) for tup in S)


colors_list = [rgb_color(colors_list[h]) for h in range(0, len(colors_list))]        
colors_list.insert(0, (1, 1, 1))              # (1, 1, 1) = 'white'. This is the color that represents the areas without oscillations.
colors_counter = 1
colors_dict[((0,1),)] = (1, 1, 1)


plot({(I_E_min, I_I_min, I_E_max, I_I_max): ((0,), 0, 0)}, 'none', None)
plot(rect_dict, 'none', None)                 # Plot the rectangles in rect_list, which will appear in the background of the oscillation diagram.


n_rect = len(rect_dict)
A = np.zeros((n_rect, n_rect), dtype=float)
w = rect_dict.keys()


for i in w:                                   # If the mth and nth rectangles overlap, then A[m,n] = 1, otherwise A[m,n] = 0.
    for j in w:                               # This allows us to reinterpret the rectangles and their intersections as the nodes and edges of a directed graph
        if(i != j):                           # respectively, which proves very convenient for assigning the color to each rectangle.

            A[w.index(i),w.index(j)] = (intersection(i, j) > 0)


G = nx.from_numpy_matrix(A)


cliques_list = [s for s in nx.enumerate_all_cliques(G) if len(s) > 1]    # Find all the fully-connected subgraphs (i.e. the cliques) of G. For example, the presence
                                                                         # of a 3x3 clique means that there are three rectangles that overlap with
                                                                         # a common intersection area.
plot_overlapping_areas('none', None)



# STEP 2: find all the visible colors in the diagram.



fig.canvas.draw()
rgb_data = np.fromstring(fig.canvas.tostring_rgb(), dtype=np.uint8, sep='')
rgb_data = rgb_data.reshape((int(len(rgb_data)/3), 3))/255.
rgb_data = [tuple(i) for i in np.vstack({tuple(row) for row in rgb_data})]
rgb_data.remove((0, 0, 0))


degrees_list = sorted(sorted([colors_dict.keys()[colors_dict.values().index(a)] for a in rgb_data]), key=len)



# STEP 3: "erase" the figure and plot it again with the rectangle's edges, the axes, the legend, and the areas where symmetry-breaking occurred.



plt.close()


font = {'size'   : 22}
plt.rc('font', **font)
fig_0 = plt.figure(figsize=(14, 10))
ax = fig_0.add_subplot(111, aspect='equal')
plot(rect_dict, 'black', 'Plot With Hatch')
plot_overlapping_areas('black', 'Plot With Hatch')
plt.xlabel(r'$I_{E}$', fontsize=35)
plt.ylabel(r'$I_{I}$', fontsize=35)
plt.xlim(xmax = I_E_max, xmin = I_E_min)
plt.ylim(ymax = I_I_max, ymin = I_I_min)


legend_list_0 = []

for i in list(degrees_list):

    if(i == ((0,1),)):
        
        my_label = 'no oscil.'

    else:
        
        my_label = ''

        for j in range(0, len(i)):

            my_label += str(i[j][0]) + ':' + str(i[j][1])

            if(j < len(i) - 1):

                my_label += ', '

    legend_list_0.append(patches.Patch(facecolor = colors_dict[i], label = my_label, edgecolor = 'black'))

legend_0 = plt.legend(handles = legend_list_0, loc = 'center left', bbox_to_anchor = (1, 0.5), prop = {'size':15}, ncol = 2)


legend_list_1 = []

if(legend_sym_break_E):
    legend_list_1.append(patches.Patch(facecolor = 'white', label = 'Broken symmetry in the excitatory population', edgecolor = 'black', hatch = '\\\\'))

if(legend_sym_break_I):
    legend_list_1.append(patches.Patch(facecolor = 'white', label = 'Broken symmetry in the inhibitory population', edgecolor = 'black', hatch = '//'))

if(legend_sym_break_EI):
    legend_list_1.append(patches.Patch(facecolor = 'white', label = 'Broken symmetry in both the populations', edgecolor = 'black', hatch = 'xx'))
    
if(legend_sym_break_E or legend_sym_break_I or legend_sym_break_EI):
    plt.legend(handles = legend_list_1, loc = 'upper center', bbox_to_anchor = (0.5, 1.12), prop = {'size':12})
    plt.gca().add_artist(legend_0)



######################################################################################################################################################################
############################################################                                              ############################################################
############################################################     PRINT THE PROPERTIES OF THE DIAGRAM      ############################################################
############################################################                                              ############################################################
######################################################################################################################################################################



if(oscillations):

    print 'Total number of oscillatory solutions = ' + str(len(oscillations))
    print 'Maximum number of oscillations in the same area = ' + str(max(np.sum(x, 0)[1] for x in degrees_list))
    print 'Maximum number of distinct periods in the same area = ' + str(len(max(degrees_list, key=len)))
    print 'Maximum period of the oscillations = ' + str(max(y[0] for x in degrees_list for y in x))

    oscillations = sorted(oscillations, key=len)

    print '\n-----------------------------------------------------'
    print '\nOscillatory Solutions Found (Decimal Representation):\n'

    for i in oscillations:

        my_string = ''

        for j in i:

            my_string += str(binary_to_decimal(j)) + ' --> '

        print my_string + str(binary_to_decimal(i[0]))

else:

    print 'No Oscillatory Solutions Found'



######################################################################################################################################################################
############################################################                                              ############################################################
############################################################       PLOT THE STRUCTURAL CONNECTIVITY       ############################################################
############################################################                                              ############################################################
######################################################################################################################################################################



fig_1 = plt.figure(figsize=(14, 10))
plt.imshow(J, interpolation = 'nearest')
plt.colorbar()
plt.title('Structural Connectivity Matrix (' + r'$N_E$' + ' = ' + str(N_E) + ', ' + r'$N_I$' + ' = ' + str(N_I) + ')', fontsize = 20)
plt.figtext(0.2, 0.03, 'Excitatory Population: 0 - ' + str(N_E-1), fontsize = 17)
plt.figtext(0.48, 0.03, 'Inhibitory Population: ' + str(N_E) + ' - ' + str(N-1), fontsize = 17)


plt.show()


==> anc/Sparse_Efficient_Algorithm.py <==

######################################################################################################################################################################
#                                                                                                                                                                    #
#                                                                                                                                                                    #
#                             EFFICIENT ALGORITHMS FOR THE GENERATION OF CANDIDATE STATIONARY AND OSCILLATORY SOLUTIONS IN SPARSE NETWORKS                           #
#                                                                                                                                                                    #
#                                                       Written by Diego Fasoli (E-mail: diego.fasoli@upf.edu)                                                       #
#                                                                                                                                                                    #
#                                          Laboratory of Neural Computation, Center for Neuroscience and Cognitive Systems                                           #
#                                                    @UniTn, Istituto Italiano di Tecnologia, 38068 Rovereto, Italy                                                  #
#                                                                                                                                                                    #
#                                                 Center for Brain and Cognition, Computational Neuroscience Group,                                                  #
#                                                         Universitat Pompeu Fabra, 08002 Barcelona, Spain                                                           #
#                                                                                                                                                                    #
#                                                                      TESTED WITH PYTHON 2.7                                                                        #
#                                                                                                                                                                    #
#                                                                                                                                                                    #
######################################################################################################################################################################



import numpy as np
import itertools as it
from collections import Counter



# IMPORTANT: please remember that in this code the stationary states are considered as oscillations with period T = 1.



def sign(x):                                 # sign function. sign(x) = 1 if x >= 0, and -1 otherwise.

    return 1*(x >= 0) - 1*(x < 0)



def check_condition(j, J_row_reduced, s, T, theta_sorted, M_sorted, I_fixed_sorted):      # Generalization of Eq. (4) of the main text
                                                                                          # for oscillations with an arbitrary period T.
    syn_input_reduced = [np.dot(J_row_reduced, s[i]) for i in range(T)]

    prod = np.prod([0.5*(1 + ((-1)**s[i-T+1][j])*sign(theta_sorted[j] - np.divide(syn_input_reduced[i], M_sorted[j], out = np.zeros_like(syn_input_reduced[i]), where = M_sorted[j] != 0) - I_fixed_sorted[j])) for i in range(T)])
    
    return prod



def isCircular(list_1, list_2):              # Return whether the states list_1 and list_2 are circularly identical.

    str1 = ' '.join(map(str, list_1))
    str2 = ' '.join(map(str, list_2))

    return str1 in str2 + ' ' + str2



def sparse_efficient_method(N_E, N_I, theta_E, theta_I, Gamma_I_E, Gamma_I_I, J, I_E_fixed, I_I_fixed, T_max):     # If T_max = 1, this function generates the
                                                                                                                   # candidate stationary solutions according to
                                                                                                                   # the method described in SubSec. (2.4.1),
    N = N_E + N_I                                                                                                  # while for T_max >= 2 it generates the candidate
    M = (J != 0).sum(1)                                                                                            # oscillatory solutions with period 2 <= T <= T_max,
                                                                                                                   # according to the method of SubSec. (2.4.2).

    if(len(Gamma_I_E) + len(Gamma_I_I) == N):

        print "ERROR: the case when len(Gamma_I_E) + len(Gamma_I_I) = N is not implemented, because the algorithm for sparse networks becomes very inefficient (see SubSec. (2.4) of the main text).\nPlease try the script 'Non_Efficient_Algorithm.py', which is much faster in this case.\n"
        raw_input("Press ENTER to exit.")
        quit()


    if((len(Gamma_I_E) > 1 or len(Gamma_I_I) > 1) and len(Gamma_I_E) + len(Gamma_I_I) < N):

        print "WARNING: Please remember that the larger the len(Gamma_I_E) and len(Gamma_I_I), the slower the algorithm.\n"


    if(np.sum(M) >= N*(N - 1)):

        print "WARNING: Please remember that the higher the connectivity density, the slower the algorithm.\n"


    if(T_max > 3):

        print "WARNING: Please remember that the higher T_max, the slower the algorithm.\n"


    theta = np.concatenate((theta_E*np.ones(N_E), theta_I*np.ones(N_I)))

    I_fixed = np.concatenate((I_E_fixed, I_I_fixed))

    oscillations_list = []

    indexes = list(set(range(N)) - set(Gamma_I_E + Gamma_I_I))
    perm_fixed = M[indexes].argsort()                                           # Sorting by vertex degree of the neurons that receive the fixed stimuli I_E_fixed
    perm = [indexes[i] for i in perm_fixed] + Gamma_I_E + Gamma_I_I             # and I_I_fixed (see SubSec. (2.4.1) of the main text).
    inv_perm = np.argsort(perm)                                                 # Inverse permutation, which will be used to restore the original neuronal indexes.
    J_sorted = J[:,perm]
    J_sorted = J_sorted[perm,:]

    theta_sorted = theta[perm]
    I_fixed_sorted = I_fixed[perm_fixed]
    M_sorted = M[perm]


    for T in range(max(1, 2*sign(T_max-2)), T_max+1):
        

        O = []
        O_new = []

        U = []
        U_new = []
        

        for j in range(len(indexes)):                                           # len(indexes) = x, see SubSec. (2.4.1).


            Q = np.sort(np.union1d(np.nonzero(J_sorted[j,:])[0], [j]))
            D = np.setdiff1d(Q, U, assume_unique = True)                        # U corresponds to \bigcup_{n=0}^{j-1}Q_{n}, while len(D)
            U_new = np.union1d(Q, U).astype(int)                                # corresponds to |Q_j|-|R_j| (see SubSec. (2.4.1)).
            J_row_reduced = J_sorted[j,U_new]

            W = [it.product((0, 1), repeat = len(D)) for i in range(T)]

            for s in it.product(*W):

                if not O:

                    if(check_condition(j, J_row_reduced, s, T, theta_sorted, M_sorted, I_fixed_sorted)):

                        O_new.append([np.array(s[i]) for i in range(T)])

                else:

                    z = np.append(U, D).argsort()

                    for t in O:

                        v = [np.append(t[i], s[i])[z] for i in range(T)]

                        if(check_condition(j, J_row_reduced, v, T, theta_sorted, M_sorted, I_fixed_sorted)):

                            O_new.append([v[i] for i in range(T)])              # Complete the binary strings, as explained in SubSec. (2.4.1).

            O = O_new[:]

            if not O_new:

                break

            O_new = []
            U = U_new[:]
            

        D = np.setdiff1d(range(N), U, assume_unique = True)
        
        
        if(len(D) and len(O)):

            W = [it.product((0, 1), repeat = len(D)) for i in range(T)]         # Now len(D) = y, see SubSec. (2.4.1) and Fig. (2).

            for s in it.product(*W):

                z = np.append(U, D).argsort()

                for t in O:

                    v = [np.append(t[i], s[i])[z] for i in range(T)]
                    O_new.append(v)

            O = O_new[:]


        if(T_max > 1):

            # Remove all the spurious states (e.g. s_0 --> s_0 --> s_1) and the stationary states of the form s --> s --> ... --> s.

            O = [i for i in O if len(Counter(str(j) for j in i).values()) == T]
                
            # Remove the circularly identical duplicates.

            i = 0

            while(i < len(O)):

                O = [O[j] for j in range(len(O)) if j <= i or (i != j and not(isCircular(O[i], O[j])))]
                i += 1
            
        oscillations_list += O

    
    oscillations_list = [[oscillations_list[i][j][inv_perm] for j in range(len(oscillations_list[i]))] for i in range(len(oscillations_list))]


    return oscillations_list



